Unsupervised Cardiac Segmentation Utilizing Synthesized Images from Anatomical Labels

Cardiac segmentation is in great demand for clinical practice. Due to the enormous labor of manual delineation, unsupervised segmentation is desired. The ill-posed optimization problem of this task is inherently challenging, requiring well-designed constraints. In this work, we propose an unsupervised framework for multi-class segmentation with both intensity and shape constraints. Firstly, we extend a conventional non-convex energy function as an intensity constraint and implement it with U-Net. For shape constraint, synthetic images are generated from anatomical labels via image-to-image translation, as shape supervision for the segmentation network. Moreover, augmentation invariance is applied to facilitate the segmentation network to learn the latent features in terms of shape. We evaluated the proposed framework using the public datasets from MICCAI2019 MSCMR Challenge and achieved promising results on cardiac MRIs with Dice scores of 0.5737, 0.7796, and 0.6287 in Myo, LV, and RV, respectively.

==> __init__.py <==
from .resnet import ResNet, resnet18, resnet34, resnet50, resnet101, resnet152, Bottleneck
from .xception import Xception, xception39

==> hrnet.py <==
# ------------------------------------------------------------------------------
# Copyright (c) Microsoft
# Licensed under the MIT License.
# Written by Ke Sun (sunk@mail.ustc.edu.cn)
# ------------------------------------------------------------------------------

from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import os
import logging
import functools

import numpy as np

import torch
import torch.nn as nn
import torch._utils
import torch.nn.functional as F

BN_MOMENTUM = 0.01
logger = logging.getLogger(__name__)


def conv3x3(in_planes, out_planes, stride=1):
    """3x3 convolution with padding"""
    return nn.Conv2d(in_planes, out_planes, kernel_size=3, stride=stride,
                     padding=1, bias=False)


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, inplanes, planes, norm_layer=None, stride=1, downsample=None):
        super(BasicBlock, self).__init__()
        self.conv1 = conv3x3(inplanes, planes, stride)
        self.bn1 = norm_layer(planes, momentum=BN_MOMENTUM)
        self.relu = nn.ReLU(inplace=False)
        self.conv2 = conv3x3(planes, planes)
        self.bn2 = norm_layer(planes, momentum=BN_MOMENTUM)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out = out + residual
        out = self.relu(out)

        return out


class Bottleneck(nn.Module):
    expansion = 4

    def __init__(self, inplanes, planes, norm_layer=None, stride=1, downsample=None):
        super(Bottleneck, self).__init__()
        self.conv1 = nn.Conv2d(inplanes, planes, kernel_size=1, bias=False)
        self.bn1 = norm_layer(planes, momentum=BN_MOMENTUM)
        self.conv2 = nn.Conv2d(planes, planes, kernel_size=3, stride=stride,
                               padding=1, bias=False)
        self.bn2 = norm_layer(planes, momentum=BN_MOMENTUM)
        self.conv3 = nn.Conv2d(planes, planes * self.expansion, kernel_size=1,
                               bias=False)
        self.bn3 = norm_layer(planes * self.expansion,
                               momentum=BN_MOMENTUM)
        self.relu = nn.ReLU(inplace=False)
        self.downsample = downsample
        self.stride = stride

    def forward(self, x):
        residual = x

        out = self.conv1(x)
        out = self.bn1(out)
        out = self.relu(out)

        out = self.conv2(out)
        out = self.bn2(out)
        out = self.relu(out)

        out = self.conv3(out)
        out = self.bn3(out)

        if self.downsample is not None:
            residual = self.downsample(x)

        out = out + residual
        out = self.relu(out)

        return out


class HighResolutionModule(nn.Module):
    def __init__(self, num_branches, blocks, num_blocks, num_inchannels,
                 num_channels, fuse_method, multi_scale_output=True, norm_layer=None,):
        super(HighResolutionModule, self).__init__()
        self._check_branches(
            num_branches, blocks, num_blocks, num_inchannels, num_channels)

        self.num_inchannels = num_inchannels
        self.fuse_method = fuse_method
        self.num_branches = num_branches

        self.multi_scale_output = multi_scale_output

        self.branches = self._make_branches(
            num_branches, blocks, num_blocks, num_channels, norm_layer)
        self.fuse_layers = self._make_fuse_layers(norm_layer)
        self.relu = nn.ReLU(inplace=False)

    def _check_branches(self, num_branches, blocks, num_blocks,
                        num_inchannels, num_channels):
        if num_branches != len(num_blocks):
            error_msg = 'NUM_BRANCHES({}) <> NUM_BLOCKS({})'.format(
                num_branches, len(num_blocks))
            logger.error(error_msg)
            raise ValueError(error_msg)

        if num_branches != len(num_channels):
            error_msg = 'NUM_BRANCHES({}) <> NUM_CHANNELS({})'.format(
                num_branches, len(num_channels))
            logger.error(error_msg)
            raise ValueError(error_msg)

        if num_branches != len(num_inchannels):
            error_msg = 'NUM_BRANCHES({}) <> NUM_INCHANNELS({})'.format(
                num_branches, len(num_inchannels))
            logger.error(error_msg)
            raise ValueError(error_msg)

    def _make_one_branch(self, branch_index, block, num_blocks, num_channels,
                         stride=1, norm_layer=None):
        downsample = None
        if stride != 1 or \
                self.num_inchannels[branch_index] != num_channels[branch_index] * block.expansion:
            downsample = nn.Sequential(
                nn.Conv2d(self.num_inchannels[branch_index],
                          num_channels[branch_index] * block.expansion,
                          kernel_size=1, stride=stride, bias=False),
                norm_layer(num_channels[branch_index] * block.expansion,
                            momentum=BN_MOMENTUM),
            )

        layers = []
        layers.append(block(self.num_inchannels[branch_index],
                            num_channels[branch_index], norm_layer, stride, downsample))
        self.num_inchannels[branch_index] = \
            num_channels[branch_index] * block.expansion
        for i in range(1, num_blocks[branch_index]):
            layers.append(block(self.num_inchannels[branch_index],
                                num_channels[branch_index], norm_layer=norm_layer))

        return nn.Sequential(*layers)

    def _make_branches(self, num_branches, block, num_blocks, num_channels, norm_layer):
        branches = []

        for i in range(num_branches):
            branches.append(
                self._make_one_branch(i, block, num_blocks, num_channels, norm_layer=norm_layer))

        return nn.ModuleList(branches)

    def _make_fuse_layers(self, norm_layer=None):
        if self.num_branches == 1:
            return None

        num_branches = self.num_branches
        num_inchannels = self.num_inchannels
        fuse_layers = []
        for i in range(num_branches if self.multi_scale_output else 1):
            fuse_layer = []
            for j in range(num_branches):
                if j > i:
                    fuse_layer.append(nn.Sequential(
                        nn.Conv2d(num_inchannels[j],
                                  num_inchannels[i],
                                  1,
                                  1,
                                  0,
                                  bias=False),
                        norm_layer(num_inchannels[i], momentum=BN_MOMENTUM)))
                elif j == i:
                    fuse_layer.append(None)
                else:
                    conv3x3s = []
                    for k in range(i - j):
                        if k == i - j - 1:
                            num_outchannels_conv3x3 = num_inchannels[i]
                            conv3x3s.append(nn.Sequential(
                                nn.Conv2d(num_inchannels[j],
                                          num_outchannels_conv3x3,
                                          3, 2, 1, bias=False),
                                norm_layer(num_outchannels_conv3x3,
                                            momentum=BN_MOMENTUM)))
                        else:
                            num_outchannels_conv3x3 = num_inchannels[j]
                            conv3x3s.append(nn.Sequential(
                                nn.Conv2d(num_inchannels[j],
                                          num_outchannels_conv3x3,
                                          3, 2, 1, bias=False),
                                norm_layer(num_outchannels_conv3x3,
                                            momentum=BN_MOMENTUM),
                                nn.ReLU(inplace=False)))
                    fuse_layer.append(nn.Sequential(*conv3x3s))
            fuse_layers.append(nn.ModuleList(fuse_layer))

        return nn.ModuleList(fuse_layers)

    def get_num_inchannels(self):
        return self.num_inchannels

    def forward(self, x):
        if self.num_branches == 1:
            return [self.branches[0](x[0])]

        for i in range(self.num_branches):
            x[i] = self.branches[i](x[i])

        x_fuse = []
        for i in range(len(self.fuse_layers)):
            y = x[0] if i == 0 else self.fuse_layers[i][0](x[0])
            for j in range(1, self.num_branches):
                if i == j:
                    y = y + x[j]
                elif j > i:
                    width_output = x[i].shape[-1]
                    height_output = x[i].shape[-2]
                    y = y + F.interpolate(
                        self.fuse_layers[i][j](x[j]),
                        size=[height_output, width_output],
                        mode='bilinear', align_corners=True)
                else:
                    y = y + self.fuse_layers[i][j](x[j])
            x_fuse.append(self.relu(y))

        return x_fuse


blocks_dict = {
    'BASIC': BasicBlock,
    'BOTTLENECK': Bottleneck
}


class HighResolutionNet(nn.Module):

    def __init__(self, config, num_class, norm_layer, pretrained=None, need_classifier=True):
        extra = config
        super(HighResolutionNet, self).__init__()

        # stem net
        self.conv1 = nn.Conv2d(3, 64, kernel_size=3, stride=2, padding=1,
                               bias=False)
        self.bn1 = norm_layer(64, momentum=BN_MOMENTUM)
        self.conv2 = nn.Conv2d(64, 64, kernel_size=3, stride=2, padding=1,
                               bias=False)
        self.bn2 = norm_layer(64, momentum=BN_MOMENTUM)
        self.relu = nn.ReLU(inplace=False)

        self.stage1_cfg = extra['STAGE1']
        num_channels = self.stage1_cfg['NUM_CHANNELS'][0]
        block = blocks_dict[self.stage1_cfg['BLOCK']]
        num_blocks = self.stage1_cfg['NUM_BLOCKS'][0]
        self.layer1 = self._make_layer(block, 64, num_channels, num_blocks, norm_layer=norm_layer)
        stage1_out_channel = block.expansion * num_channels

        self.stage2_cfg = extra['STAGE2']
        num_channels = self.stage2_cfg['NUM_CHANNELS']
        block = blocks_dict[self.stage2_cfg['BLOCK']]
        num_channels = [
            num_channels[i] * block.expansion for i in range(len(num_channels))]
        self.transition1 = self._make_transition_layer(
            [stage1_out_channel], num_channels, norm_layer)
        self.stage2, pre_stage_channels = self._make_stage(
            self.stage2_cfg, num_channels, norm_layer=norm_layer)

        self.stage3_cfg = extra['STAGE3']
        num_channels = self.stage3_cfg['NUM_CHANNELS']
        block = blocks_dict[self.stage3_cfg['BLOCK']]
        num_channels = [
            num_channels[i] * block.expansion for i in range(len(num_channels))]
        self.transition2 = self._make_transition_layer(
            pre_stage_channels, num_channels, norm_layer)
        self.stage3, pre_stage_channels = self._make_stage(
            self.stage3_cfg, num_channels, norm_layer=norm_layer)

        self.stage4_cfg = extra['STAGE4']
        num_channels = self.stage4_cfg['NUM_CHANNELS']
        block = blocks_dict[self.stage4_cfg['BLOCK']]
        num_channels = [
            num_channels[i] * block.expansion for i in range(len(num_channels))]
        self.transition3 = self._make_transition_layer(
            pre_stage_channels, num_channels, norm_layer)
        self.stage4, pre_stage_channels = self._make_stage(
            self.stage4_cfg, num_channels, multi_scale_output=True, norm_layer=norm_layer)

        last_inp_channels = np.int(np.sum(pre_stage_channels))

        if need_classifier:
            self.need_classifier = True
            self.last_layer = nn.Sequential(
                nn.Conv2d(
                    in_channels=last_inp_channels,
                    out_channels=last_inp_channels,
                    kernel_size=1,
                    stride=1,
                    padding=0),
                norm_layer(last_inp_channels, momentum=BN_MOMENTUM),
                nn.ReLU(inplace=False),
                nn.Conv2d(
                    in_channels=last_inp_channels,
                    out_channels=num_class,
                    kernel_size=extra['FINAL_CONV_KERNEL'],
                    stride=1,
                    padding=1 if extra['FINAL_CONV_KERNEL'] == 3 else 0)
            )
        else:
            self.need_classifier = False

        ''' init the weight '''
        if pretrained is not None:
            self.init_weights(pretrained)

    def _make_transition_layer(
            self, num_channels_pre_layer, num_channels_cur_layer, norm_layer=None):
        num_branches_cur = len(num_channels_cur_layer)
        num_branches_pre = len(num_channels_pre_layer)

        transition_layers = []
        for i in range(num_branches_cur):
            if i < num_branches_pre:
                if num_channels_cur_layer[i] != num_channels_pre_layer[i]:
                    transition_layers.append(nn.Sequential(
                        nn.Conv2d(num_channels_pre_layer[i],
                                  num_channels_cur_layer[i],
                                  3,
                                  1,
                                  1,
                                  bias=False),
                        norm_layer(
                            num_channels_cur_layer[i], momentum=BN_MOMENTUM),
                        nn.ReLU(inplace=False)))
                else:
                    transition_layers.append(None)
            else:
                conv3x3s = []
                for j in range(i + 1 - num_branches_pre):
                    inchannels = num_channels_pre_layer[-1]
                    outchannels = num_channels_cur_layer[i] \
                        if j == i - num_branches_pre else inchannels
                    conv3x3s.append(nn.Sequential(
                        nn.Conv2d(
                            inchannels, outchannels, 3, 2, 1, bias=False),
                        norm_layer(outchannels, momentum=BN_MOMENTUM),
                        nn.ReLU(inplace=False)))
                transition_layers.append(nn.Sequential(*conv3x3s))

        return nn.ModuleList(transition_layers)

    def _make_layer(self, block, inplanes, planes, blocks, stride=1, norm_layer=None):
        downsample = None
        if stride != 1 or inplanes != planes * block.expansion:
            downsample = nn.Sequential(
                nn.Conv2d(inplanes, planes * block.expansion,
                          kernel_size=1, stride=stride, bias=False),
                norm_layer(planes * block.expansion, momentum=BN_MOMENTUM),
            )

        layers = []
        layers.append(block(inplanes, planes, norm_layer, stride, downsample))
        inplanes = planes * block.expansion
        for i in range(1, blocks):
            layers.append(block(inplanes, planes, norm_layer))

        return nn.Sequential(*layers)

    def _make_stage(self, layer_config, num_inchannels,
                    multi_scale_output=True, norm_layer=None):
        num_modules = layer_config['NUM_MODULES']
        num_branches = layer_config['NUM_BRANCHES']
        num_blocks = layer_config['NUM_BLOCKS']
        num_channels = layer_config['NUM_CHANNELS']
        block = blocks_dict[layer_config['BLOCK']]
        fuse_method = layer_config['FUSE_METHOD']

        modules = []
        for i in range(num_modules):
            # multi_scale_output is only used last module
            if not multi_scale_output and i == num_modules - 1:
                reset_multi_scale_output = False
            else:
                reset_multi_scale_output = True
            modules.append(
                HighResolutionModule(num_branches,
                                     block,
                                     num_blocks,
                                     num_inchannels,
                                     num_channels,
                                     fuse_method,
                                     reset_multi_scale_output,
                                     norm_layer=norm_layer)
            )
            num_inchannels = modules[-1].get_num_inchannels()

        return nn.Sequential(*modules), num_inchannels

    def forward(self, x):
        x = self.conv1(x)
        x = self.bn1(x)
        x = self.relu(x)
        x = self.conv2(x)
        x = self.bn2(x)
        x = self.relu(x)
        x = self.layer1(x)

        x_list = []
        for i in range(self.stage2_cfg['NUM_BRANCHES']):
            if self.transition1[i] is not None:
                x_list.append(self.transition1[i](x))
            else:
                x_list.append(x)
        y_list = self.stage2(x_list)

        x_list = []
        for i in range(self.stage3_cfg['NUM_BRANCHES']):
            if self.transition2[i] is not None:
                if i < self.stage2_cfg['NUM_BRANCHES']:
                    x_list.append(self.transition2[i](y_list[i]))
                else:
                    x_list.append(self.transition2[i](y_list[-1]))
            else:
                x_list.append(y_list[i])
        y_list = self.stage3(x_list)

        x_list = []
        for i in range(self.stage4_cfg['NUM_BRANCHES']):
            if self.transition3[i] is not None:
                if i < self.stage3_cfg['NUM_BRANCHES']:
                    x_list.append(self.transition3[i](y_list[i]))
                else:
                    x_list.append(self.transition3[i](y_list[-1]))
            else:
                x_list.append(y_list[i])
        x = self.stage4(x_list)

        # Upsampling
        x0_h, x0_w = x[0].size(2), x[0].size(3)
        x1 = F.interpolate(x[1], size=(x0_h, x0_w), mode='bilinear', align_corners=True)
        x2 = F.interpolate(x[2], size=(x0_h, x0_w), mode='bilinear', align_corners=True)
        x3 = F.interpolate(x[3], size=(x0_h, x0_w), mode='bilinear', align_corners=True)

        if self.need_classifier:
            concat_feature = torch.cat([x[0], x1, x2, x3], 1)
            pred = self.last_layer(concat_feature)
        else:
            pred = None

        return [x[0], x1, x2, x3], pred

    def init_weights(self, pretrained=''):
        logger.info('=> init weights from normal distribution')
        for m in self.modules():
            if isinstance(m, nn.Conv2d):
                nn.init.normal_(m.weight, std=0.001)
            elif isinstance(m, nn.BatchNorm2d):
                nn.init.constant_(m.weight, 1)
                nn.init.constant_(m.bias, 0)
        if os.path.isfile(pretrained):
            pretrained_dict = torch.load(pretrained)
            logger.info('=> loading pretrained model {}'.format(pretrained))
            model_dict = self.state_dict()
            pretrained_dict = {k: v for k, v in pretrained_dict.items()
                               if k in model_dict.keys()}
            # for k, _ in pretrained_dict.items():
            #     logger.info(
            #         '=> loading {} pretrained model {}'.format(k, pretrained))
            model_dict.update(pretrained_dict)
            self.load_state_dict(model_dict)

def get_seg_hrnet_w48(num_class, norm_layer, pretrained, need_classifier=True):
    cfg = {}
    cfg['FINAL_CONV_KERNEL'] =1
    cfg['STAGE1'] = {'NUM_MODULES': 1, 'NUM_BRANCHES': 1, 'BLOCK': 'BOTTLENECK',
                        'NUM_BLOCKS':[4], 'NUM_CHANNELS':[64], 'FUSE_METHOD':'SUM'}
    cfg['STAGE2'] = {'NUM_MODULES': 1, 'NUM_BRANCHES': 2, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4], 'NUM_CHANNELS':[48,96], 'FUSE_METHOD':'SUM'}
    cfg['STAGE3'] = {'NUM_MODULES': 4, 'NUM_BRANCHES': 3, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4,4], 'NUM_CHANNELS':[48,96,192], 'FUSE_METHOD':'SUM'}
    cfg['STAGE4'] = {'NUM_MODULES': 3, 'NUM_BRANCHES': 4, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4,4,4], 'NUM_CHANNELS':[48,96,192,384], 'FUSE_METHOD':'SUM'}
    return HighResolutionNet(cfg, num_class, norm_layer, pretrained, need_classifier)

def get_seg_hrnet_w18s(num_class, norm_layer, pretrained, need_classifier=True):
    cfg = {}
    cfg['FINAL_CONV_KERNEL'] =1
    cfg['STAGE1'] = {'NUM_MODULES': 1, 'NUM_BRANCHES': 1, 'BLOCK': 'BOTTLENECK',
                        'NUM_BLOCKS':[2], 'NUM_CHANNELS':[64], 'FUSE_METHOD':'SUM'}
    cfg['STAGE2'] = {'NUM_MODULES': 1, 'NUM_BRANCHES': 2, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[2,2], 'NUM_CHANNELS':[18,36], 'FUSE_METHOD':'SUM'}
    cfg['STAGE3'] = {'NUM_MODULES': 3, 'NUM_BRANCHES': 3, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[2,2,2], 'NUM_CHANNELS':[18,36,72], 'FUSE_METHOD':'SUM'}
    cfg['STAGE4'] = {'NUM_MODULES': 2, 'NUM_BRANCHES': 4, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[2,2,2,2], 'NUM_CHANNELS':[18,36,72,144], 'FUSE_METHOD':'SUM'}
    return HighResolutionNet(cfg, num_class, norm_layer, pretrained, need_classifier)

def get_seg_hrnet_w18(num_class, norm_layer, pretrained, need_classifier=True):
    cfg = {}
    cfg['FINAL_CONV_KERNEL'] =1
    cfg['STAGE1'] = {'NUM_MODULES': 1, 'NUM_BRANCHES': 1, 'BLOCK': 'BOTTLENECK',
                        'NUM_BLOCKS':[4], 'NUM_CHANNELS':[64], 'FUSE_METHOD':'SUM'}
    cfg['STAGE2'] = {'NUM_MODULES': 1, 'NUM_BRANCHES': 2, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4], 'NUM_CHANNELS':[18,36], 'FUSE_METHOD':'SUM'}
    cfg['STAGE3'] = {'NUM_MODULES': 4, 'NUM_BRANCHES': 3, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4,4], 'NUM_CHANNELS':[18,36,72], 'FUSE_METHOD':'SUM'}
    cfg['STAGE4'] = {'NUM_MODULES': 3, 'NUM_BRANCHES': 4, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4,4,4], 'NUM_CHANNELS':[18,36,72,144], 'FUSE_METHOD':'SUM'}
    return HighResolutionNet(cfg, num_class, norm_layer, pretrained, need_classifier)

def get_seg_hrnet_w32(num_class, norm_layer, pretrained, need_classifier=True):
    cfg = {}
    cfg['FINAL_CONV_KERNEL'] =1
    cfg['STAGE1'] = {'NUM_MODULES': 1, 'NUM_BRANCHES': 1, 'BLOCK': 'BOTTLENECK',
                        'NUM_BLOCKS':[4], 'NUM_CHANNELS':[64], 'FUSE_METHOD':'SUM'}
    cfg['STAGE2'] = {'NUM_MODULES': 1, 'NUM_BRANCHES': 2, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4], 'NUM_CHANNELS':[32,64], 'FUSE_METHOD':'SUM'}
    cfg['STAGE3'] = {'NUM_MODULES': 4, 'NUM_BRANCHES': 3, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4,4], 'NUM_CHANNELS':[32,64,128], 'FUSE_METHOD':'SUM'}
    cfg['STAGE4'] = {'NUM_MODULES': 3, 'NUM_BRANCHES': 4, 'BLOCK': 'BASIC',
                        'NUM_BLOCKS':[4,4,4,4], 'NUM_CHANNELS':[32,64,128,256], 'FUSE_METHOD':'SUM'}
    return HighResolutionNet(cfg, num_class, norm_layer, pretrained, need_classifier)

if __name__ == '__main__':
    model = get_seg_hrnet_w48(19, nn.BatchNorm2d)

    from thop import profile
    from thop import clever_format

    device = torch.device('cuda' if torch.cuda.is_available() else 'cpu')
    model = model.to(device)
    data = torch.randn(1, 3, 1024, 2048).cuda()
    model.eval()

    with torch.no_grad():
        pred = model(data)
        print(pred.shape)
        flops, params = profile(model, inputs=(data,))
        flops, params = clever_format([flops, params], "%.3f")

        # out = model(left, right)
        # 752.371G 65.859M
        print(flops, params)
